Guideline2Graph: Profile-Aware Multimodal Parsing for Executable Clinical Decision Graphs

Clinical practice guidelines are long, multimodal documents whose branching recommendations are difficult to convert into executable clinical decision support (CDS), and one-shot parsing often breaks cross-page continuity. Recent LLM/VLM extractors are mostly local or text-centric, under-specifying section interfaces and failing to consolidate cross-page control flow across full documents into one coherent decision graph. We present a decomposition-first pipeline that converts full-guideline evidence into an executable clinical decision graph through topology-aware chunking, interface-constrained chunk graph generation, and provenance-preserving global aggregation. Rather than relying on single-pass generation, the pipeline uses explicit entry/terminal interfaces and semantic deduplication to preserve cross-page continuity while keeping the induced control flow auditable and structurally consistent. We evaluate on an adjudicated prostate-guideline benchmark with matched inputs and the same underlying VLM backbone across compared methods. On the complete merged graph, our approach improves edge and triplet precision/recall from $19.6\%/16.1\%$ in existing models to $69.0\%/87.5\%$, while node recall rises from $78.1\%$ to $93.8\%$. These results support decomposition-first, auditable guideline-to-CDS conversion on this benchmark, while current evidence remains limited to one adjudicated prostate guideline and motivates broader multi-guideline validation.

==> diff.sh <==
#!/bin/bash
# Generate a LaTeX diff PDF between the current version and a previous commit.
#
# Usage:
#   ./diff.sh <commit>          # e.g. ./diff.sh HEAD~1
#   ./diff.sh <commit-hash>     # e.g. ./diff.sh abc1234
#
# Output: build/diff.pdf

set -e

if [ -z "$1" ]; then
    echo "Usage: ./diff.sh <commit>"
    echo "  e.g. ./diff.sh HEAD~1"
    echo "  e.g. ./diff.sh abc1234"
    exit 1
fi

COMMIT="$1"
MAIN_TEX="main.tex"
PROJECT_DIR="$(pwd)"
BUILD_DIR="$PROJECT_DIR/build"
OLD_DIR=$(mktemp -d)
NEW_DIR=$(mktemp -d)
DIFF_TEX="$BUILD_DIR/diff.tex"

mkdir -p "$BUILD_DIR"

echo "==> Extracting old version from commit $COMMIT..."
git archive "$COMMIT" | tar -x -C "$OLD_DIR"

echo "==> Copying current version to temp directory..."
# Copy current working tree (not just tracked files) so latexdiff can flatten both
rsync -a --exclude='.git' --exclude='build' "$PROJECT_DIR/" "$NEW_DIR/"

# latexdiff --flatten crashes on empty .tex files, so pad them with a newline
find "$OLD_DIR" "$NEW_DIR" -name '*.tex' -empty -exec sh -c 'echo "" > "$1"' _ {} \;

echo "==> Running latexdiff with --flatten..."
latexdiff --flatten "$OLD_DIR/$MAIN_TEX" "$NEW_DIR/$MAIN_TEX" > "$DIFF_TEX"

echo "==> Compiling diff PDF..."
latexmk -synctex=1 -interaction=nonstopmode -file-line-error -pdf \
    -outdir="$BUILD_DIR" "$DIFF_TEX"

echo "==> Cleaning up temp files..."
rm -rf "$OLD_DIR" "$NEW_DIR"

echo "==> Done! Diff PDF: $BUILD_DIR/diff.pdf"

